The symmetry of large N=4 holography

For the proposed duality relating a family of N=4 superconformal coset models to a certain supersymmetric higher spin theory on AdS_3, the asymptotic symmetry algebra of the bulk description is determined. It is shown that, depending on the choice of the boundary charges, one may obtain either the linear or the non-linear superconformal algebra on the boundary. We compare the non-linear version of the asymptotic symmetry algebra with the non-linear coset algebra and find non-trivial agreement in the 't Hooft limit, thus giving strong support for the proposed duality. As a by-product of our analysis we also show that the W_infinity symmetry of the coset theory is broken under the exactly marginal perturbation that preserves the N=4 superconformal algebra.

==> anc/ancillary.tex <==
\documentclass[11pt]{article}
%\usepackage{mathbbold}
%\usepackage{hyperref}
\usepackage{amsfonts}
\usepackage{amssymb}
\usepackage{mathrsfs}
\usepackage{graphicx}
\usepackage{amsmath,amsthm,amssymb,amscd}
%\usepackage{cleveref}
\usepackage[all]{xy}
\usepackage{subfig}
\usepackage{multirow}
%\usepackage[notref,notcite]{showkeys}
\usepackage{color}
\usepackage{float}
\setlength{\unitlength}{1mm}
\usepackage{silence}


\setlength{\textheight}{23.3cm} \setlength{\topmargin}{-1.6cm}
\setlength{\textwidth}{15.5cm} \setlength{\oddsidemargin}{0cm}
\setlength{\evensidemargin}{0cm}

\def\d{\operatorname{d}}
\def\D{\prod\limits_{i=1}^n\langle i ,i+1\rangle}

\renewcommand{\theequation}{\thesection.\arabic{equation}}

\newcommand{\ca}{{\cal A}}
\newcommand{\cc}{{\cal C}}
\newcommand{\cd}{{\cal D}}
\newcommand{\ce}{{\cal E}}
\newcommand{\ck}{{\cal K}}
\newcommand{\cn}{{\cal N}}
\newcommand{\cm}{{\cal M}}
\newcommand{\cl}{{\cal L}}
\newcommand{\cf}{{\cal F}}
\newcommand{\ci}{{\cal I}}
\newcommand{\cj}{{\cal J}}
\newcommand{\cg}{{\cal G}}
\newcommand{\ch}{{\cal H}}
\newcommand{\cv}{{\cal V}}
\newcommand{\crr}{{\cal R}}
\newcommand{\co}{{\cal O}}
\newcommand{\cp}{{\cal P}}
\newcommand{\cs}{{\cal S}}
\newcommand{\cq}{{\cal Q}}
\newcommand{\ct}{{\cal T}}
\newcommand{\cu}{{\cal U}}
\newcommand{\cw}{{\cal W}}
\newcommand{\cx}{{\cal X}}
\newcommand{\cz}{{\cal Z}}
\newcommand{\nn}{\nonumber}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\hsa}{$cu(1,0|8)\,\,$}
\newcommand{\hsao}{$hu_0(1,0|8)\,\,$}
\def\CPbar{\hbox{{\rm CP}\hskip-1.80em{/}}}
\newcommand{\su}{{{ hu(1,1|(0,1,2)\!\!:\!\![M,2]) }}}
\newcommand{\hc}{{{ hc(1|2\!\!:\!\![M,2]) }}}
\newcommand{\hco}{{{ hc(1|(1,2)\!\!:\!\![M,2]) }}}
\newcommand{\hu}{{{ hu(1|2\!\!:\!\![M,2]) }}}
\newcommand{\hupm}{{{ hu^E_\pm(1|(1,2)\!\!:\!\![M,2]) }}}
\newcommand{\huo}{{{ hu(1|(1,2)\!\!:\!\![M,2]) }}}
\newcommand{\hue}{{{ hu^E(1|(1,2)\!\!:\!\![M,2]) }}}
\newcommand{\hunmpq}{{{ hu(n,m|(u,v,2)\!\!:\!\![M,2]) }}}
\newcommand{\hunm}{{{ hu(n,m|(0,1,2)\!\!:\!\![M,2]) }}}
\newcommand{\honm}{{{ ho(n,m|(0,1,2)\!\!:\!\![M,2]) }}}
\newcommand{\huspnm}{{{ husp(n,m|(0,1,2)\!\!:\!\![M,2]) }}}
\newcommand{\honmpm}{{{ ho_\pm(n,m|(0,1,2)\!\!:\!\![M,2]) }}}
\newcommand{\huspnmpm}{{{ husp_\pm (n,m,|(0,1,2)\!\!:\!\![M,2]) }}}
\newcommand{\hunmpm}{{{ hu_\pm(n,m|(0,1,2)\!\!:\!\![M,2]) }}}
\newcommand{\bsc}{{{ $hu(1/sp(2)[M,2])$ }}}
\newcommand{\bfe}{{{ $hu(1/osp(1,2)[M,2])$ }}}
\newcommand{\banu}{{{\it 0alg\quad}}}
\newcommand{\baod}{{{\it 1alg\quad}}}
\newcommand{\supm}{{{ hu_\pm(1,1|(0,1,2)\!\!:\!\![M,2]) }}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\eqa{\begin{eqnarray}}
\def\eqae{\end{eqnarray}}
\def\eq{\begin{equation}}
\def\eqe{\end{equation}}
\def\be{\begin{equation}}
\def\ee{\end{equation}}
\def\bea{\begin{eqnarray}}
\def\eea{\end{eqnarray}}
\def\ba{\begin{array}}
\def\ea{\end{array}}
\def\bd{\begin{displaymath}}
\def\ed{\end{displaymath}}
\def\ap{{\alpha^{\prime}}}
\def\eg{{\it e.g.~}}
\def\ie{{\it i.e.~}}
\def\Tr{{\rm Tr}}
\def\tr{{\rm tr}}
\def\>{\rangle}
\def\<{\langle}
\def\a{\alpha}
\def\b{\beta}
\def\c{\chi}
\def\del{\delta}
\def\e{\epsilon}
\def\f{\phi}
\def\vf{\varphi}  \def\tvf{\tilde{\varphi}}
\def\g{\gamma}
\def\h{\eta}
\def\i{\iota}
\def\j{\psi}
\def\k{\kappa}
\def\l{\lambda}
\def\m{\mu}
\def\n{\nu}
%\def\o{\omega}
\def\w{\omega}
\def\p{\pi}
\def\q{\theta}
\def\r{\rho}
\def\s{\sigma}
\def\t{\tau}
\def\u{\upsilon}
\def\x{\xi}
\def\z{\zeta}
\def\D{\Delta}
\def\F{\Phi}
\def\G{\Gamma}
\def\J{\Psi}
\def\L{\Lambda}
%\def\O{\Omega}
\def\W{\Omega}
\def\P{\Pi}
\def\Q{\Theta}
\def\S{\Sigma}
\def\U{\Upsilon}
\def\X{\Xi}
\def\nab{\nabla}
\def\pa{\partial}

\newcommand{\lra}{\leftrightarrow}
\newcommand{\cyc}{{\rm cyc}}
\newcommand{\ext}{{\rm ext}}

\newcommand{\bc}{{\mathbb{C}}}
\newcommand{\br}{{\mathbb{R}}}
\newcommand{\bz}{{\mathbb{Z}}}
\newcommand{\bp}{{\mathbb{P}}}
\newcommand{\sle}{\Big[\hspace{-3pt}\Big[}
\newcommand{\sri}{\Big]\hspace{-3pt}\Big]}

\def\da{{\dot\alpha}}
\def\db{{\dot\beta}}
\def\dg{{\dot\gamma}}
\def\dd{{\dot\delta}}
\def\hl{\hat L}
\def\hm{\hat M}
\def\hn{\hat N}
\def\hj{\hat J}
\def\hx{\hat X}
\def\hg{\hat G}

\def\hhl{\hat{\hat L}}
\def\hhj{\hat{\hat J}}
\def\hhg{\hat{\hat G}}
\def\sca{superconformal algebra}

\def\hgm{{\hat \g}}
\def\hlm{{\hat \l}}

\def\hhgm{\hat{\hat \g}}
\def\hhlm{\hat{\hat \l}}

\def\bu{$\bullet$~}
\def\tQ{\tilde{Q}}
\def\hsbh{higher spin black hole}
\def\ul{\underline}

\newcommand{\bh}{\overline{\eta}}
\newcommand{\bth}{\overline{\theta}}
\newcommand{\bmhv}{\overline{\rm{MHV}}}
\newcommand{\fn}{\footnotemark\footnotetext}
\newcommand{\red}{\textcolor[rgb]{0.9,0.00,0.00}}
\newcommand{\blue}{\textcolor[RGB]{0,0,205}}



\newcommand{\smbox}[1]{\ \mbox{#1}\ }
\newcommand{\medbox}[1]{\quad\mbox{#1}\quad}
\newcommand{\bigbox}[1]{\qquad\mbox{#1}\qquad}



\numberwithin{equation}{section}








\begin{document}
In this ancillary file we provide explicit expressions of the asymptotic symmetry algebra at low spin. We express the
algebra in terms of (classical) OPEs, and we only list the singular terms. In the following expressions, the parameter $\g$ is
defined  as $\g=\frac{1+\n}{2}$ with $\n$ being the constant in the $y^\a$ oscillator algebra.


\section{Asymptotic symmetry containing $\tilde{A}_\g$}

We start with the OPEs of the asymptotic symmetry algebra containing the non-linear $\tilde{A}_\g$ subalgebra (see
section~2 of the main text); some
of the OPEs were already given there, and the remaining ones we have worked out are:
\begin{eqnarray*}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
G^{+-}(z)G^{+-}(w) &\sim& \frac{8 (\gamma -1) \gamma  A^{--}(w)\,A^{++}(w)}{k_{\rm cs} (w-z)} \label{GpmGpm}\\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%5
\nn G^{+-}(z)G^{-+}(w) &\sim& -\frac{2 (\gamma -1) \gamma  }{k_{\rm cs} (w-z)}\big(A^{--}(w)\,A^{-+}(w)+ A^{-+}(w)\,A^{--}(w)+2A^{-3}(w)\,A^{-3}(w)\big)\\
\nn  &&-\frac{2 (\gamma -1) \gamma  }{k_{\rm cs} (w-z)}\big(A^{+-}(w)\,A^{++}(w)+A^{++}(w)\,A^{+-}(w)
+2A^{+3}(w)\,A^{+3}(w)\big)\\
\nn  &&-\frac{4 \big((\gamma-1)  \pa A^{-3}(w)+\gamma  \pa A^{+3}(w)+T(w)\big)}{w-z}-\frac{8 (\gamma -1) \gamma  A^{-3}(w)\,A^{+3}(w)}{k_{\rm cs} (w-z)}\\
 &&+\frac{8 (\gamma  A^{-3}(w)+\gamma  A^{+3}(w)-A^{-3}(w))}{(w-z)^2}-\frac{8 k_{\rm cs} }{(w-z)^3}\label{GpmGmp}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{+-}(z)G^{--}(w) &\sim& \frac{8 (1-\gamma) \gamma  A^{--}(w)\,A^{+3}(w)}{k_{\rm cs} (w-z)}+\frac{4 (1-\gamma) \pa A^{--}(w)}{w-z}+\frac{8 (\gamma -1) A^{--}(w)}{(w-z)^2}\label{GpmGmm}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{-+}(z)G^{-+}(w) &\sim& \frac{8 (\gamma -1) \gamma  A^{-+}(w)\,A^{+-}(w)}{k_{\rm cs} (w-z)} \label{GmpGmp}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{-+}(z)G^{--}(w) &\sim& -\frac{8 (\gamma -1) \gamma  A^{-3}(w)\,A^{+-}(w)}{k_{\rm cs} (w-z) a(\{1,-1,3\})}+\frac{4 \gamma  \pa A^{+-}(w)}{w-z}-\frac{8 \gamma  A^{+-}(w)}{(w-z)^2}  \label{GmpGmm}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{--}(z)G^{--}(w) &\sim&  -\frac{8 (\gamma -1) \gamma  A^{--}(w)\,A^{+-}(w)}{k_{\rm cs} (w-z)}\label{GmmGmm}\\
%\end{eqnarray*}
%\begin{eqnarray*}
  G^{++}(z)G'^{++}(w) &\sim&  0\\
  G^{++}(z)G'^{+-}(w) &\sim& \frac{4 \gamma  A^{++}(w)\,V^{(1)0}(w)}{k_{\rm cs} (w-z)}+\frac{i V^{(2)++}(w)}{2 a_{(2)++}(w-z)} \\
%\end{eqnarray*}
%\begin{eqnarray*}
  G^{++}(z)G'^{-+}(w) &\sim& -\frac{4 (\gamma -1) A^{-+}(w)\,V^{(1)0}(w)}{k_{\rm cs} (w-z) }-\frac{i V^{(2)-+}(w)}{2 a_{(2)-+} (w-z)} \\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%5
  G^{++}(z)G'^{--}(w) &\sim& \frac{i \big(8 i a_{(2)-+} a_{(2)++} \pa V^{(1)0}(w)-\sqrt{2} a_{(2)++} V^{(2)-3}(w)
  +\sqrt{2} a_{(2)-+} V^{(2)+3}(w)\big)}{4 (w-z) a_{(2)-+} a_{(2)++}}\\
  &&+\frac{2 (2 \gamma -2) A^{-3}(w)\,V^{(1)0}(w)}{k_{\rm cs} (w-z)}-\frac{4 \gamma  A^{+3}(w)\,V^{(1)0}(w)}{k_{\rm cs} (w-z)}+\frac{4 V^{(1)0}(w)}{(w-z)^2} \\
%  \end{eqnarray*}
%  \begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{+-}(z)G'^{++}(w) &\sim& -\frac{4 \gamma  A^{++}(w)\,V^{(1)0}(w)}{k_{\rm cs} (w-z)}-\frac{i V^{(2)++}(w)}{2 a_{(2)++} (w-z)} \\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{+-}(z)G'^{+-}(w) &\sim&  0\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 \end{eqnarray*}
\begin{eqnarray*}
 G^{+-}(z)G'^{-+}(w) &\sim&  \frac{8 a_{(2)-+} a_{(2)++} \pa V^{(1)0}(w)+\sqrt{2} (-i) a_{(2)++} V^{(2)-3}(w)-i \sqrt{2} a_{(2)-+} V^{(2)+3}(w)}{4 (w-z) a_{(2)-+} a_{(2)++}}\\
  &&+\frac{4 (\gamma -1) A^{-3}(w)\,V^{(1)0}(w)}{k_{\rm cs} (w-z)}+\frac{4 \gamma  A^{+3}(w)\,V^{(1)0}(w)}{k_{\rm cs} (w-z)}-\frac{4 V^{(1)0}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{+-}(z)G'^{--}(w) &\sim& \frac{2 (2 \gamma -2) A^{--}(w)\,V^{(1)0}(w)}{k_{\rm cs}(w-z)}-\frac{i V^{(2)--}(w)}{2 a_{(2)-+}(w-z)} \\
 %  \end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 \nn G^{-+}(z)G'^{++}(w) &\sim& \frac{4 (\gamma -1) A^{-+}(w)\,V^{(1)0}(w)}{k_{\rm cs}(w-z)}+\frac{i V^{(2)-+}(w)}{2 a_{(2)-+}(w-z)} \\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\nn  G^{-+}(z)G'^{+-}(w) &\sim& \frac{8 a_{(2)-+} a_{(2)++} \pa V^{(1)0}(w)+\sqrt{2} i a_{(2)++} V^{(2)-3}(w)+\sqrt{2} i a_{(2)-+} V^{(2)+3}(w)}{4 (w-z) a_{(2)-+} a_{(2)++}}\\
  &&-\frac{4 (\gamma -1) A^{-3}(w)\,V^{(1)0}(w)}{k_{\rm cs} (w-z)}-\frac{4 \gamma  A^{+3}(w)\,V^{(1)0}(w)}{k_{\rm cs} (w-z)}-\frac{4 V^{(1)0}(w)}{(w-z)^2} \label{Gppgppm}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\nn  G^{-+}(z)G'^{-+}(w) &\sim&  0\\
  G^{-+}(z)G'^{--}(w) &\sim&  -\frac{4 \gamma  A^{+-}(w)\,V^{(1)0}(w)}{k_{\rm cs}(w-z)}+\frac{i V^{(2)+-}(w)}{2 a_{(2)++}(w-z)}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\nn  G^{--}(z)G'^{++}(w) &\sim&  \frac{i \big(8 i a_{(2)-+} a_{(2)++} \pa V^{(1)0}(w)+\sqrt{2} a_{(2)++} V^{(2)-3}(w)-\sqrt{2} a_{(2)-+} V^{(2)+3}(w)\big)}{4 (w-z) a_{(2)-+} a_{(2)++}}\\
\nn  &&-\frac{4 (\gamma -1) A^{-3}(w)\,V^{(1)0}(w)}{k_{\rm cs} (w-z)}+\frac{4 \gamma  A^{+3}(w)\,V^{(1)0}(w)}{k_{\rm cs} (w-z)}+\frac{4 V^{(1)0}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%5
\nn  G^{--}(z)G'^{+-}(w) &\sim& -\frac{4 (\gamma -1) A^{--}(w)\,V^{(1)0}(w)}{k_{\rm cs}(w-z)}+\frac{i V^{(2)--}(w)}{2 a_{(2)-+}(w-z)} \\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\nn  G^{--}(z)G'^{-+}(w) &\sim&  \frac{4 \gamma  A^{+-}(w)\,V^{(1)0}(w)}{k_{\rm cs}(w-z)}-\frac{i V^{(2)+-}(w)}{2 a_{(2)++}(w-z)}\\
  G^{--}(z)G'^{--}(w) &\sim&  0\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  G'^{++}(z)G'^{++}(w) &\sim& \frac{8 (\gamma -1) \gamma  A^{-+}(w)\,A^{++}(w)}{k_{\rm cs} (w-z)} \\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{++}(z)G'^{+-}(w) &\sim& -\frac{8 (\gamma -1) \gamma  A^{-3}(w)\,A^{++}(w)}{k_{\rm cs} (w-z)}+\frac{4 \gamma  \pa A^{++}(w)}{w-z}-\frac{8 \gamma  A^{++}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{++}(z)G'^{-+}(w) &\sim& -\frac{8 (\gamma -1) \gamma  A^{-+}(w)\,A^{+3}(w)}{k_{\rm cs} (w-z)}-\frac{4 (\gamma -1) \pa A^{-+}(w)}{w-z}+\frac{8 (\gamma -1) A^{-+}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{++}(z)G'^{--}(w) &\sim&\frac{2 (\gamma -1) \gamma  }{k_{\rm cs} (z-w)}\big(A^{--}(w)\,A^{-+}(w)+
  A^{-+}(w)\,A^{--}(w)+2 A^{-3}(w)\,A^{-3}(w)\big)\\
  &&+\frac{2 (\gamma -1) \gamma  A^{+-}(w)\,A^{++}(w)+A^{++}(w)\,A^{+-}(w)
  +2A^{+3}(w)\,A^{+3}(w)}{k_{\rm cs} (z-w)}\\
  &&-\frac{4 \big((1-\gamma)  \pa A^{-3}(w)+\gamma  \pa A^{+3}(w)+T(w)\big)}{w-z}+\frac{8 (\gamma -1) \gamma  A^{-3}(w)\,A^{+3}(w)}{k_{\rm cs} (w-z)}\\
  &&+\frac{8 ((1-\gamma)  A^{-3}(w)+\gamma  A^{+3}(w))}{(w-z)^2}-\frac{8 k_{\rm cs} }{(w-z)^3}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{+-}(z)G'^{+-}(w) &\sim&  -\frac{8 (\gamma -1) \gamma  A^{--}(w)\,A^{++}(w)}{k_{\rm cs} (w-z)}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%5
  \end{eqnarray*}
\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%5
  G'^{+-}(z)G'^{-+}(w) &\sim&  \frac{2 (\gamma -1) \gamma  }{k_{\rm cs} (w-z)}\big( A^{--}(w)\,A^{-+}(w)+ A^{-+}(w)\,A^{--}(w)+2A^{-3}(w)\,A^{-3}(w)\big)\\
  &&+\frac{2 (\gamma -1) \gamma  }{k_{\rm cs} (w-z)}\big( A^{+-}(w)\,A^{++}(w)+A^{++}(w)\,A^{+-}(w)
  +2A^{+3}(w)\,A^{+3}(w)\big)\\
  &&+\frac{4 \big((\gamma-1)  \pa A^{-3}(w)+\gamma  \pa A^{+3}(w)+T(w)\big)}{w-z}+\frac{8 (\gamma -1) \gamma  A^{-3}(w)\,A^{+3}(w)}{k_{\rm cs} (w-z)}\\
  &&-\frac{8 ((\gamma-1)  A^{-3}(w)+\gamma  A^{+3}(w))}{(w-z)^2}+\frac{8 k_{\rm cs} }{(w-z)^3}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{+-}(z)G'^{--}(w) &\sim& \frac{8 (\gamma -1) \gamma  A^{--}(w)\,A^{+3}(w)}{k_{\rm cs} (w-z)}+\frac{4 (\gamma -1) \pa A^{--}(w)}{w-z}-\frac{8 (\gamma -1) A^{--}(w)}{(w-z)^2} \\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%5
  G'^{-+}(z)G'^{-+}(w) &\sim& -\frac{8 (\gamma -1) \gamma  A^{-+}(w)\,A^{+-}(w)}{k_{\rm cs} (w-z)} \\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{-+}(z)G'^{--}(w) &\sim&  \frac{8 (\gamma -1) \gamma  A^{-3}(w)\,A^{+-}(w)}{k_{\rm cs} (w-z)}-\frac{4 \gamma  \pa A^{+-}(w)}{w-z}+\frac{8 \gamma  A^{+-}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{--}(z)G'^{--}(w) &\sim&  \frac{8 (\gamma -1) \gamma  A^{--}(w)\,A^{+-}(w)}{k_{\rm cs} (w-z)}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  G^{++}(z)V^{(2)0}(w) &\sim&  \frac{3 (-1)^{3/4} \big(G^{(5/2)-1}(w)+i G^{(5/2)-2}(w)+G^{(5/2)+1}(w)+i G^{(5/2)+2}(w)\big)}{16 (\gamma -2) (w-z)}\\
  G^{+-}(z)V^{(2)0}(w) &\sim&  \frac{3 (-1)^{3/4} \big(G^{(5/2)-0}(w)-G^{(5/2)-3}(w)-G^{(5/2)+0}(w)-G^{(5/2)+3}(w)\big)}{16 (\gamma -2) (w-z)}\\
  G^{-+}(z)V^{(2)0}(w) &\sim& -\frac{3 (-1)^{3/4} \big(G^{(5/2)-0}(w)+G^{(5/2)-3}(w)-G^{(5/2)+0}(w)+G^{(5/2)+3}(w)\big)}{16 (\gamma -2) (w-z)} \\
  G^{--}(z)V^{(2)0}(w) &\sim& -\frac{3 \sqrt[4]{-1} \big(i G^{(5/2)-1}(w)+G^{(5/2)-2}(w)+i G^{(5/2)+1}(w)+G^{(5/2)+2}(w)\big)}{16 (\gamma -2) (w-z)} \ .
\end{eqnarray*}
Note that the spin-$5/2$ fields also transform in the $({\bf 2},{\bf 2})$ representation, but we have not attempted to find
a particular basis for them (from which this would be manifest).

\begin{eqnarray*}
  G^{++}(z)V^{(2)++}(w) &\sim&  -\frac{8 i (\gamma -2) \gamma  a_{(2)++} A^{++}(w)\,G^{'++}(w)}{k_{\rm cs} (w-z)}\label{gppVpp}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\nn  G^{++}(z)V^{(2)+-}(w) &\sim&-\frac{16 i (\gamma -2) (\gamma -1) a_{(2)++} (A^{-3}(w)\,G^{'-+}(w)+A^{-+}(w)\,G^{'--}(w))}{3 k_{\rm cs} (w-z)}\\
\nn  &&+\frac{8 i (\gamma -2) \gamma  a_{(2)++}(4 A^{+3}(w)\,G^{'-+}(w)- A^{+-}(w)\,G^{'++}(w))}{3 k_{\rm cs} (w-z)}\\
&&+\frac{1}{3 (w-z)}\big(a_{(2)++} \big(8 i (\gamma-2)  \pa G^{'-+}(w)
+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
&&+3 \sqrt[4]{-1} G^{(5/2)-3}(w)+3 \sqrt[4]{-1} G^{(5/2)+0}(w)-3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\big)\\
\nn  &&+\frac{8 i (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{-+}(w)}{3 k_{\rm cs} (w-z)}-\frac{8 i (\gamma -2) a_{(2)++} G^{'-+}(w)}{(w-z)^2}
\end{eqnarray*}

\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{++}(z)V^{(2)+3}(w) &\sim&  \frac{4 \sqrt{2} i (\gamma -2) a_{(2)++} (V^{(1)0}(w)\,G^{++}(w)+2A^{+3}(w)\,G^{'++}(w)}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{8 i \sqrt{2} (\gamma -2) (\gamma -1) a_{(2)++} (A^{-+}(w)\,G^{'+-}(w)+ A^{-3}(w)\,G^{'++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{16 i \sqrt{2} (\gamma -2) \gamma  a_{(2)++} A^{++}(w)\,G^{'-+}(w)}{3 k_{\rm cs} (w-z)}-\frac{4 i \sqrt{2} (\gamma -2) a_{(2)++} G^{'++}(w)}{(w-z)^2}\\
  &&-\frac{1}{3 \sqrt{2} (w-z)}\big(a_{(2)++} \big(-8 i (\gamma-2)  \pa G^{'++}(w)-3 (-1)^{3/4} G^{(5/2)+2}(w)\\
  &&+3 \sqrt[4]{-1} G^{(5/2)-1}(w)+3 (-1)^{3/4} G^{(5/2)-2}(w)-3 \sqrt[4]{-1} G^{(5/2)+1}(w)\big)\big)\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{++}(z)V^{(2)-+}(w) &\sim&  \frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} A^{-+}(w)\,G^{'++}(w)}{k_{\rm cs} (w-z)}\\
%    \end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{++}(z)V^{(2)--}(w) &\sim& +\frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} (A^{--}(w)\,G^{'++}(w)-4A^{-3}(w)\,G^{'+-}(w)}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{16 i \gamma  (\gamma +1) a_{(2)-+} (A^{++}(w)\,G^{'--}(w)+A^{+3}(w)\,G^{'+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)-+}}{3 (w-z)} \big(-8 i (\gamma+1)  \pa G^{'+-}(w)+3 \sqrt[4]{-1} G^{(5/2)+3}(w)\\
  &&+3 \sqrt[4]{-1} G^{(5/2)-0}(w)-3 \sqrt[4]{-1} G^{(5/2)-3}(w)+3 \sqrt[4]{-1} G^{(5/2)+0}(w)\big)\\
  &&-\frac{8 i (\gamma +1) a_{(2)-+} G^{'+-}(w)}{(w-z)^2}+\frac{8 i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{+-}(w)}{3 k_{\rm cs} (w-z)}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{++}(z)V^{(2)-3}(w) &\sim& \frac{8 \sqrt{2} i (\gamma -1) (\gamma +1) a_{(2)-+} (2 A^{-+}(w)\,G^{'+-}(w)-A^{-3}(w)\,G^{'++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 \sqrt{2} i \gamma  (\gamma +1) a_{(2)-+} (A^{++}(w)\,G^{'-+}(w)+A^{+3}(w)\,G^{'++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)-+} }{3 \sqrt{2} (w-z)}\big(-8 i (\gamma+1)  \pa G^{'++}(w)+3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)-3 \sqrt[4]{-1} G^{(5/2)+1}(w)-3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&+\frac{4 \sqrt{2} i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{++}(w)}{3 k_{\rm cs} (w-z)}-\frac{4 i \sqrt{2} (\gamma +1) a_{(2)-+} G^{'++}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{+-}(z)V^{(2)+-}(w) &\sim& \frac{16 i (\gamma -2) (\gamma -1) a_{(2)++} (A^{-3}(w)\,G^{'--}(w)-A^{--}(w)\,G^{'-+}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 i (\gamma -2) \gamma  a_{(2)++} (4 A^{+3}(w)\,G^{'--}(w)-A^{+-}(w)\,G^{'+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)++} }{3 (w-z)}\big(-8 i (\gamma-2)  \pa G^{'--}(w)-3 (-1)^{3/4} G^{(5/2)+2}(w)\\
  &&-3 \sqrt[4]{-1} G^{(5/2)-1}(w)+3 (-1)^{3/4} G^{(5/2)-2}(w)+3 \sqrt[4]{-1} G^{(5/2)+1}(w)\big)\\
  &&+\frac{8 i (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{--}(w)}{3 k_{\rm cs} (w-z)}-\frac{8 i (\gamma -2) a_{(2)++} G^{'--}(w)}{(w-z)^2}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  G^{+-}(z)V^{(2)++}(w) &\sim& -\frac{8 i (\gamma -2) \gamma  a_{(2)++} A^{++}(w)\,G^{'+-}(w)}{k_{\rm cs} (w-z)} \\
\end{eqnarray*}

\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{+-}(z)V^{(2)+3}(w) &\sim&  \frac{8 \sqrt{2} i (\gamma -2) (\gamma -1) a_{(2)++} (A^{-3}(w)\,G^{'+-}(w)-A^{--}(w)\,G^{'++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 i \sqrt{2} (\gamma -2) \gamma  a_{(2)++} ( A^{+3}(w)\,G^{'+-}(w)-2 A^{++}(w)\,G^{'--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)++} }{3 \sqrt{2} (w-z)}\big(-8 i (\gamma-2)  \pa G^{'+-}(w)+3 \sqrt[4]{-1} G^{(5/2)+3}(w)\\
  &&+3 \sqrt[4]{-1} G^{(5/2)-0}(w)-3 \sqrt[4]{-1} G^{(5/2)-3}(w)+3 \sqrt[4]{-1} G^{(5/2)+0}(w)\big)\\
  &&+\frac{4 \sqrt{2} i (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{+-}(w)}{3 k_{\rm cs} (w-z)}-\frac{4 i \sqrt{2} (\gamma -2) a_{(2)++} G^{'+-}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{+-}(z)V^{(2)-+}(w) &\sim&  -\frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} (A^{-+}(w)\,G^{'+-}(w)+4A^{-3}(w)\,G^{'++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{16 i \gamma  (\gamma +1) a_{(2)-+} (A^{++}(w)\,G^{'-+}(w)+A^{+3}(w)\,G^{'++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)-+}}{3 (w-z)} \big(-8 i (\gamma+1) -8 i \pa G^{'++}(w)+3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)-3 \sqrt[4]{-1} G^{(5/2)+1}(w)-3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&-\frac{8 i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{++}(w)}{3 k_{\rm cs} (w-z)}+\frac{8 i (\gamma +1) a_{(2)-+} G^{'++}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{+-}(z)V^{(2)--}(w) &\sim&  -\frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} A^{--}(w)\,G^{'+-}(w)}{k_{\rm cs} (w-z)}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{+-}(z)V^{(2)-3}(w) &\sim&  \frac{8 i \sqrt{2} (\gamma -1) (\gamma +1) a_{(2)-+} (A^{-3}(w)\,G^{'+-}(w)+2  A^{--}(w)\,G^{'++}(w))}{3 k_{\rm cs} (z-w)}\\
  &&-\frac{8 i \sqrt{2} \gamma  (\gamma +1) a_{(2)-+}(A^{++}(w)\,G^{'--}(w)+ A^{+3}(w)\,G^{'+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)-+}}{3 \sqrt{2} (w-z)} \big(-8 i (\gamma+1)  \pa G^{'+-}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&-3 \sqrt[4]{-1} G^{(5/2)-3}(w)+3 \sqrt[4]{-1} G^{(5/2)+0}(w)+3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&-\frac{4 i \sqrt{2} (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{+-}(w)}{3 k_{\rm cs} (w-z)}+\frac{4 \sqrt{2} i (\gamma +1) a_{(2)-+} G^{'+-}(w)}{(w-z)^2}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  G^{-+}(z)V^{(2)++}(w) &\sim& +\frac{16 i (\gamma -2) (\gamma -1) a_{(2)++} (A^{-3}(w)\,G^{'++}(w)+A^{-+}(w)\,G^{'+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 i (\gamma -2) \gamma  a_{(2)++} (A^{++}(w)\,G^{'-+}(w)+4 A^{+3}(w)\,G^{'++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)++}}{3 (w-z)} \big(-8 i (\gamma-2)  \pa G^{'++}(w)+3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)-3 \sqrt[4]{-1} G^{(5/2)+1}(w)-3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&-\frac{8 i (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{++}(w)}{3 k_{\rm cs} (w-z)}+\frac{8 i (\gamma -2) a_{(2)++} G^{'++}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{-+}(z)V^{(2)+-}(w) &\sim&  \frac{8 i (\gamma -2) \gamma  a_{(2)++} A^{+-}(w)\,G^{'-+}(w)}{k_{\rm cs} (w-z)}
\end{eqnarray*}

\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{-+}(z)V^{(2)+3}(w) &\sim& +\frac{8 \sqrt{2} i (\gamma -2) (\gamma -1) a_{(2)++} (A^{-+}(w)\,G^{'--}(w)+ A^{-3}(w)\,G^{'-+}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 \sqrt{2} i (\gamma -2) \gamma  a_{(2)++} (2 A^{+-}(w)\,G^{'++}(w)+ A^{+3}(w)\,G^{'-+}(w))}{3 k_{\rm cs} (w-z)}+\\
  &&-\frac{a_{(2)++}}{3 \sqrt{2} (w-z)} \big(8 i (\gamma-2)  \pa G^{'-+}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&+3 \sqrt[4]{-1} G^{(5/2)-3}(w)+3 \sqrt[4]{-1} G^{(5/2)+0}(w)-3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big) \\
  && -\frac{4 i \sqrt{2} (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{-+}(w)}{3 k_{\rm cs} (w-z)}+\frac{4 \sqrt{2} i (\gamma -2) a_{(2)++} G^{'-+}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{-+}(z)V^{(2)-+}(w) &\sim&  \frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} A^{-+}(w)\,G^{'-+}(w)}{k_{\rm cs} (w-z)}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{-+}(z)V^{(2)--}(w) &\sim& \frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} ( A^{--}(w)\,G^{'-+}(w)-4A^{-3}(w)\,G^{'--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{16 i \gamma  (\gamma +1) a_{(2)-+} (A^{+-}(w)\,G^{'+-}(w)-A^{+3}(w)\,G^{'--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)-+}}{3 (w-z)} \big(-8 i (\gamma+1)  \pa G^{'--}(w)-3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)+3 \sqrt[4]{-1} G^{(5/2)+1}(w)-3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&+ \frac{8 i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{--}(w)}{3 k_{\rm cs} (w-z)}-\frac{8 i (\gamma +1) a_{(2)-+} G^{'--}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{-+}(z)V^{(2)-3}(w) &\sim&  +\frac{8 \sqrt{2} i (\gamma -1) (\gamma +1) a_{(2)-+} (2 A^{-+}(w)\,G^{'--}(w)-A^{-3}(w)\,G^{'-+}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 \sqrt{2} i \gamma  (\gamma +1) a_{(2)-+} (A^{+-}(w)\,G^{'++}(w)-A^{+3}(w)\,G^{'-+}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)-+}}{3 \sqrt{2} (w-z)} \big(8 i (\gamma+1)  \pa G^{'-+}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&+3 \sqrt[4]{-1} G^{(5/2)-3}(w)+3 \sqrt[4]{-1} G^{(5/2)+0}(w)-3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&\frac{4 \sqrt{2} i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{-+}(w)}{3 k_{\rm cs} (w-z)}-\frac{4 i \sqrt{2} (\gamma +1) a_{(2)-+} G^{'-+}(w)}{(w-z)^2}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  G^{--}(z)V^{(2)++}(w) &\sim& +\frac{16 i (\gamma -2) (\gamma -1) a_{(2)++} ( A^{--}(w)\,G^{'++}(w)-A^{-3}(w)\,G^{'+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 i (\gamma -2) \gamma  a_{(2)++} ( A^{++}(w)\,G^{'--}(w)+4  A^{+3}(w)\,G^{'+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)++}}{3 (w-z)} \big(-8 i (\gamma-2)  \pa G^{'+-}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&-3 \sqrt[4]{-1} G^{(5/2)-3}(w)+3 \sqrt[4]{-1} G^{(5/2)+0}(w)+3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&-\frac{8 i (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{+-}(w)}{3 k_{\rm cs} (w-z)}+\frac{8 i (\gamma -2) a_{(2)++} G^{'+-}(w)}{(w-z)^2}\\
 G^{--}(z)V^{(2)+-}(w) &\sim&  \frac{8 i (\gamma -2) \gamma  a_{(2)++} A^{+-}(w)\,G^{'--}(w)}{k_{\rm cs} (w-z)}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  \end{eqnarray*}
  \begin{eqnarray*}
 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{--}(z)V^{(2)+3}(w) &\sim&  +\frac{8 \sqrt{2} i (\gamma -2) (\gamma -1) a_{(2)++} (A^{--}(w)\,G^{'-+}(w)-A^{-3}(w)\,G^{'--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 \sqrt{2} i (\gamma -2) \gamma  a_{(2)++} (2 A^{+-}(w)\,G^{'+-}(w)+A^{+3}(w)\,G^{'--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)++}}{3 \sqrt{2} (w-z)} \big(-8 i (\gamma-2)  \pa G^{'--}(w)-3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)+3 \sqrt[4]{-1} G^{(5/2)+1}(w)-3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&-\frac{4 i \sqrt{2} (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{--}(w)}{3 k_{\rm cs} (w-z)}+\frac{4 \sqrt{2} i (\gamma -2) a_{(2)++} G^{'--}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{--}(z)V^{(2)-+}(w) &\sim&  -\frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} (A^{-+}(w)\,G^{'--}(w)+4 A^{-3}(w)\,G^{'-+}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{16 i \gamma  (\gamma +1) a_{(2)-+} (A^{+3}(w)\,G^{'-+}(w)-A^{+-}(w)\,G^{'++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)-+}}{3 (w-z)} \big(8 i (\gamma+1)  \pa G^{'-+}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&+3 \sqrt[4]{-1} G^{(5/2)-3}(w)+3 \sqrt[4]{-1} G^{(5/2)+0}(w)-3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&-\frac{8 i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{-+}(w)}{3 k_{\rm cs} (w-z)}+\frac{8 i (\gamma +1) a_{(2)-+} G^{'-+}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{--}(z)V^{(2)--}(w) &\sim&  -\frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} A^{--}(w)\,G^{'--}(w)}{k_{\rm cs} (w-z)}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G^{--}(z)V^{(2)-3}(w) &\sim&  -\frac{8 i \sqrt{2} (\gamma -1) (\gamma +1) a_{(2)-+} (2 A^{--}(w)\,G^{'-+}(w)+A^{-3}(w)\,G^{'--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 \sqrt{2} i \gamma  (\gamma +1) a_{(2)-+}( A^{+3}(w)\,G^{'--}(w)-A^{+-}(w)\,G^{'+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)-+}}{3 \sqrt{2} (w-z)} \big(-8 i (\gamma+1)  \pa G^{'--}(w)-3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)+3 \sqrt[4]{-1} G^{(5/2)+1}(w)-3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&-\frac{4 i \sqrt{2} (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{--}(w)}{3 k_{\rm cs} (w-z)}+\frac{4 \sqrt{2} i (\gamma +1) a_{(2)-+} G^{'--}(w)}{(w-z)^2}\\
%\end{eqnarray*}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%\begin{eqnarray*}
  G'^{++}(z)V^{(2)0}(w) &\sim&  \frac{3 \sqrt[4]{-1} \big(i G^{(5/2)-1}(w)-G^{(5/2)-2}(w)-i G^{(5/2)+1}(w)+G^{(5/2)+2}(w)\big)}{16 (\gamma -2) (w-z)}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{+-}(z)V^{(2)0}(w) &\sim&  \frac{3 (-1)^{3/4} \big(G^{(5/2)-0}(w)-G^{(5/2)-3}(w)+G^{(5/2)+0}(w)+G^{(5/2)+3}(w)\big)}{16 (\gamma -2) (w-z)}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{-+}(z)V^{(2)0}(w) &\sim& -\frac{3 (-1)^{3/4} \big(G^{(5/2)-0}(w)+G^{(5/2)-3}(w)+G^{(5/2)+0}(w)-G^{(5/2)+3}(w)\big)}{16 (\gamma -2) (w-z)} \\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{--}(z)V^{(2)0}(w) &\sim&  -\frac{3 \sqrt[4]{-1} \big(i G^{(5/2)-1}(w)+G^{(5/2)-2}(w)-i G^{(5/2)+1}(w)-G^{(5/2)+2}(w)\big)}{16 (\gamma -2) (w-z)}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  G'^{++}(z)V^{(2)++}(w) &\sim& -\frac{8 i (\gamma -2) \gamma  a_{(2)++} A^{++}(w)\,G^{++}(w)}{k_{\rm cs} (w-z)} \\
\end{eqnarray*}
%
\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{++}(z)V^{(2)+-}(w) &\sim& -\frac{16 i (\gamma -2) (\gamma -1) a_{(2)++} (A^{-+}(w)\,G^{--}(w)+A^{-3}(w)\,G^{-+}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 i (\gamma -2) \gamma  a_{(2)++} (4 A^{+3}(w)\,G^{-+}(w)-A^{+-}(w)\,G^{++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)++}}{3 (w-z)} \big(8 i \gamma  \pa G^{-+}(w)-16 i \pa G^{-+}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&+3 \sqrt[4]{-1} G^{(5/2)-3}(w)-3 \sqrt[4]{-1} G^{(5/2)+0}(w)+3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&+\frac{8 i (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{'-+}(w)}{3 k_{\rm cs} (w-z)}-\frac{8 i (\gamma -2) a_{(2)++} G^{-+}(w)}{(w-z)^2}\\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{++}(z)V^{(2)+3}(w) &\sim&  -\frac{8 i \sqrt{2} (\gamma -2) (\gamma -1) a_{(2)++} (A^{-3}(w)\,G^{++}(w)+A^{-+}(w)\,G^{+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 \sqrt{2} i (\gamma -2) \gamma  a_{(2)++}( A^{+3}(w)\,G^{++}(w)-2 A^{++}(w)\,G^{-+}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)++}}{3 \sqrt{2} (w-z)} \big(-8 i (\gamma-2)  \pa G^{++}(w)+3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)+3 \sqrt[4]{-1} G^{(5/2)+1}(w)+3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&+\frac{4 \sqrt{2} i (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{'++}(w)}{3 k_{\rm cs} (w-z)}-\frac{4 i \sqrt{2} (\gamma -2) a_{(2)++} G^{++}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{++}(z)V^{(2)-+}(w) &\sim&  \frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} A^{-+}(w)\,G^{++}(w)}{k_{\rm cs} (w-z)}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{++}(z)V^{(2)--}(w) &\sim&  +\frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} (A^{--}(w)\,G^{++}(w)-4 A^{-3}(w)\,G^{+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{16 i \gamma  (\gamma +1) a_{(2)-+} (A^{++}(w)\,G^{--}(w)+A^{+3}(w)\,G^{+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)-+} }{3 (w-z)}\big(-8 i (\gamma+1)  \pa G^{+-}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&-3 \sqrt[4]{-1} G^{(5/2)-3}(w)-3 \sqrt[4]{-1} G^{(5/2)+0}(w)-3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&+\frac{8 i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{'+-}(w)}{3 k_{\rm cs} (w-z)}-\frac{8 i (\gamma +1) a_{(2)-+} G^{+-}(w)}{(w-z)^2}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{++}(z)V^{(2)-3}(w) &\sim&  +\frac{8 \sqrt{2} i (\gamma -1) (\gamma +1) a_{(2)-+}( 2 A^{-+}(w)\,G^{+-}(w)-A^{-3}(w)\,G^{++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 \sqrt{2} i \gamma  (\gamma +1) a_{(2)-+} (A^{++}(w)\,G^{-+}(w)+A^{+3}(w)\,G^{++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)-+}}{3 \sqrt{2} (w-z)} \big(-8 i (\gamma+1)  \pa G^{++}(w)+3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)+3 \sqrt[4]{-1} G^{(5/2)+1}(w)+3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&+\frac{4 \sqrt{2} i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{'++}(w)}{3 k_{\rm cs} (w-z)}-\frac{4 i \sqrt{2} (\gamma +1) a_{(2)-+} G^{++}(w)}{(w-z)^2}
\end{eqnarray*}
%
\begin{eqnarray*}
  G'^{+-}(z)V^{(2)++}(w) &\sim& -\frac{8 i (\gamma -2) \gamma  a_{(2)++} A^{++}(w)\,G^{+-}(w)}{k_{\rm cs} (w-z)} \\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{+-}(z)V^{(2)+-}(w) &\sim&-\frac{16 i (\gamma -2) (\gamma -1) a_{(2)++} ( A^{--}(w)\,G^{-+}(w)-A^{-3}(w)\,G^{--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 i (\gamma -2) \gamma  a_{(2)++} (4 A^{+3}(w)\,G^{--}(w)-A^{+-}(w)\,G^{+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)++}}{3 (w-z)} \big(-8 i (\gamma-2)  \pa G^{--}(w)-3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)-3 \sqrt[4]{-1} G^{(5/2)+1}(w)+3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  && +\frac{8 i (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{'--}(w)}{3 k_{\rm cs} (w-z)}-\frac{8 i (\gamma -2) a_{(2)++} G^{--}(w)}{(w-z)^2}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{+-}(z)V^{(2)+3}(w) &\sim& \frac{8 i \sqrt{2} (\gamma -2) (\gamma -1) a_{(2)++} (A^{-3}(w)\,G^{+-}(w)-A^{--}(w)\,G^{++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 \sqrt{2} i (\gamma -2) \gamma  a_{(2)++} (A^{+3}(w)\,G^{+-}(w)-2 A^{++}(w)\,G^{--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)++}}{3 \sqrt{2} (w-z)} \big(-8 i (\gamma-2)  \pa G^{+-}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&-3 \sqrt[4]{-1} G^{(5/2)-3}(w)-3 \sqrt[4]{-1} G^{(5/2)+0}(w)-3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&+\frac{4 \sqrt{2} i (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{'+-}(w)}{3 k_{\rm cs} (w-z)}-\frac{4 i \sqrt{2} (\gamma -2) a_{(2)++} G^{+-}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{+-}(z)V^{(2)--}(w) &\sim&  -\frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} A^{--}(w)\,G^{+-}(w)}{k_{\rm cs} (w-z)}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{+-}(z)V^{(2)-+}(w) &\sim& -\frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} (A^{-+}(w)\,G^{+-}(w)+4 A^{-3}(w)\,G^{++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{16 i \gamma  (\gamma +1) a_{(2)-+} (A^{++}(w)\,G^{-+}(w)+A^{+3}(w)\,G^{++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)-+}}{3 (w-z)} \big(-8 i (\gamma+1)  \pa G^{++}(w)+3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)+3 \sqrt[4]{-1} G^{(5/2)+1}(w)+3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&-\frac{8 i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{'++}(w)}{3 k_{\rm cs} (w-z)}+\frac{8 i (\gamma +1) a_{(2)-+} G^{++}(w)}{(w-z)^2}\\
%  \end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{+-}(z)V^{(2)-3}(w) &\sim&  -\frac{8 i \sqrt{2} (\gamma -1) (\gamma +1) a_{(2)-+} (2 A^{--}(w)\,G^{++}(w)+A^{-3}(w)\,G^{+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{8 i \sqrt{2} \gamma  (\gamma +1) a_{(2)-+} (A^{++}(w)\,G^{--}(w)+A^{+3}(w)\,G^{+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)-+}}{3 \sqrt{2} (w-z)} \big(-8 i (\gamma+1)  \pa G^{+-}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&-3 \sqrt[4]{-1} G^{(5/2)-3}(w)-3 \sqrt[4]{-1} G^{(5/2)+0}(w)-3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&-\frac{4 i \sqrt{2} (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{'+-}(w)}{3 k_{\rm cs} (w-z)}+\frac{4 \sqrt{2} i (\gamma +1) a_{(2)-+} G^{+-}(w)}{(w-z)^2}%\\
\end{eqnarray*}
%
\begin{eqnarray*}
  G'^{-+}(z)V^{(2)++}(w) &\sim& +\frac{16 i (\gamma -2) (\gamma -1) a_{(2)++} (A^{-3}(w)\,G^{++}(w)+A^{-+}(w)\,G^{+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 i (\gamma -2) \gamma  a_{(2)++} (A^{++}(w)\,G^{-+}(w)+4A^{+3}(w)\,G^{++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)++}}{3 (w-z)} \big(-8 i (\gamma-2)  \pa G^{++}(w)+3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)+3 \sqrt[4]{-1} G^{(5/2)+1}(w)+3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&-\frac{8 i (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{'++}(w)}{3 k_{\rm cs} (w-z)}+\frac{8 i (\gamma -2) a_{(2)++} G^{++}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{-+}(z)V^{(2)+-}(w) &\sim& \frac{8 i (\gamma -2) \gamma  a_{(2)++} A^{+-}(w)\,G^{-+}(w)}{k_{\rm cs} (w-z)}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{-+}(z)V^{(2)+3}(w) &\sim& +\frac{8 \sqrt{2} i (\gamma -2) (\gamma -1) a_{(2)++} (A^{-+}(w)\,G^{--}(w)+ A^{-3}(w)\,G^{-+}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 \sqrt{2} i (\gamma -2) \gamma  a_{(2)++}(2 A^{+-}(w)\,G^{++}(w)+A^{+3}(w)\,G^{-+}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)++}}{3 \sqrt{2} (w-z)} \big(8 i (\gamma -2) \pa G^{-+}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&+3 \sqrt[4]{-1} G^{(5/2)-3}(w)-3 \sqrt[4]{-1} G^{(5/2)+0}(w)+3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&-\frac{4 i \sqrt{2} (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{'-+}(w)}{3 k_{\rm cs} (w-z)}+\frac{4 \sqrt{2} i (\gamma -2) a_{(2)++} G^{-+}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{-+}(z)V^{(2)-+}(w) &\sim& \frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} A^{-+}(w)\,G^{-+}(w)}{k_{\rm cs} (w-z)}\\%
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{-+}(z)V^{(2)--}(w) &\sim&\frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} (A^{--}(w)\,G^{-+}(w)-4  A^{-3}(w)\,G^{--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{16 i \gamma  (\gamma +1) a_{(2)-+} (A^{+-}(w)\,G^{+-}(w)-A^{+3}(w)\,G^{--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)-+}}{3 (w-z)} \big(-8 i (\gamma+1)  \pa G^{--}(w)-3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)-3 \sqrt[4]{-1} G^{(5/2)+1}(w)+3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&+ \frac{8 i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{'--}(w)}{3 k_{\rm cs} (w-z)}-\frac{8 i (\gamma +1) a_{(2)-+} G^{--}(w)}{(w-z)^2}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{-+}(z)V^{(2)-3}(w) &\sim& \frac{8 \sqrt{2} i (\gamma -1) (\gamma +1) a_{(2)-+} (2 A^{-+}(w)\,G^{--}(w)-A^{-3}(w)\,G^{-+}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 \sqrt{2} i \gamma  (\gamma +1) a_{(2)-+} (A^{+-}(w)\,G^{++}(w)-A^{+3}(w)\,G^{-+}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)-+}}{3 \sqrt{2} (w-z)} \big(8 i (\gamma+1)  \pa G^{-+}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&+3 \sqrt[4]{-1} G^{(5/2)-3}(w)-3 \sqrt[4]{-1} G^{(5/2)+0}(w)+3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&+ \frac{4 \sqrt{2} i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{'-+}(w)}{3 k_{\rm cs} (w-z)}-\frac{4 i \sqrt{2} (\gamma +1) a_{(2)-+} G^{-+}(w)}{(w-z)^2}%\\
\end{eqnarray*}
%
\begin{eqnarray*}
  G'^{--}(z)V^{(2)++}(w) &\sim& \frac{16 i (\gamma -2) (\gamma -1) a_{(2)++} ( A^{--}(w)\,G^{++}(w)- A^{-3}(w)\,G^{+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 i (\gamma -2) \gamma  a_{(2)++} ( A^{++}(w)\,G^{--}(w)+4 A^{+3}(w)\,G^{+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)++}}{3 (w-z)} \big(-8 i (\gamma-2)  \pa G^{+-}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&-3 \sqrt[4]{-1} G^{(5/2)-3}(w)-3 \sqrt[4]{-1} G^{(5/2)+0}(w)-3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&-\frac{8 i (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{'+-}(w)}{3 k_{\rm cs} (w-z)}+\frac{8 i (\gamma -2) a_{(2)++} G^{+-}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{--}(z)V^{(2)+-}(w) &\sim&\frac{8 i (\gamma -2) \gamma  a_{(2)++} A^{+-}(w)\,G^{--}(w)}{k_{\rm cs} (w-z)}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{--}(z)V^{(2)+3}(w) &\sim& \frac{8 \sqrt{2} i (\gamma -2) (\gamma -1) a_{(2)++} (A^{--}(w)\,G^{-+}(w)-A^{-3}(w)\,G^{--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{8 \sqrt{2} i (\gamma -2) \gamma  a_{(2)++}(2 A^{+-}(w)\,G^{+-}(w)+ A^{+3}(w)\,G^{--}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)++}}{3 \sqrt{2} (w-z)} \big(-8 i (\gamma-2)  \pa G^{--}(w)-3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)-3 \sqrt[4]{-1} G^{(5/2)+1}(w)+3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&-\frac{4 i \sqrt{2} (\gamma -2) a_{(2)++} V^{(1)0}(w)\,G^{'--}(w)}{3 k_{\rm cs} (w-z)}+\frac{4 \sqrt{2} i (\gamma -2) a_{(2)++} G^{--}(w)}{(w-z)^2}\\
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{--}(z)V^{(2)--}(w) &\sim&  -\frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} A^{--}(w)\,G^{--}(w)}{k_{\rm cs} (w-z)}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{--}(z)V^{(2)-+}(w) &\sim& \frac{8 i (\gamma -1) (\gamma +1) a_{(2)-+} (A^{-+}(w)\,G^{--}(w)+4  A^{-3}(w)\,G^{-+}(w))}{3 k_{\rm cs} (z-w)}\\
  &&+\frac{16 i \gamma  (\gamma +1) a_{(2)-+} (A^{+3}(w)\,G^{-+}(w)-A^{+-}(w)\,G^{++}(w))}{3 k_{\rm cs} (w-z)}\\
  &&-\frac{a_{(2)-+} }{3 (w-z)}\big(8 i (\gamma+1)  \pa G^{-+}(w)+3 \sqrt[4]{-1} G^{(5/2)-0}(w)\\
  &&+3 \sqrt[4]{-1} G^{(5/2)-3}(w)-3 \sqrt[4]{-1} G^{(5/2)+0}(w)+3 \sqrt[4]{-1} G^{(5/2)+3}(w)\big)\\
  &&-\frac{8 i (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{'-+}(w)}{3 k_{\rm cs} (w-z)}+\frac{8 i (\gamma +1) a_{(2)-+} G^{-+}(w)}{(w-z)^2}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  G'^{--}(z)V^{(2)-3}(w) &\sim&  \frac{8 i \sqrt{2} (\gamma -1) (\gamma +1) a_{(2)-+} (2 A^{--}(w)\,G^{-+}(w)+A^{-3}(w)\,G^{--}(w))}{3 k_{\rm cs} (z-w)}\\
  &&+\frac{8 \sqrt{2} i \gamma  (\gamma +1) a_{(2)-+} (A^{+3}(w)\,G^{--}(w)-A^{+-}(w)\,G^{+-}(w))}{3 k_{\rm cs} (w-z)}\\
  &&+\frac{a_{(2)-+}}{3 \sqrt{2} (w-z)} \big(-8 i (\gamma+1)  \pa G^{--}(w)-3 \sqrt[4]{-1} G^{(5/2)-1}(w)\\
  &&+3 (-1)^{3/4} G^{(5/2)-2}(w)-3 \sqrt[4]{-1} G^{(5/2)+1}(w)+3 (-1)^{3/4} G^{(5/2)+2}(w)\big)\\
  &&-\frac{4 i \sqrt{2} (\gamma +1) a_{(2)-+} V^{(1)0}(w)\,G^{'--}(w)}{3 k_{\rm cs} (w-z)}+\frac{4 \sqrt{2} i (\gamma +1) a_{(2)-+} G^{--}(w)}{(w-z)^2}\\
\end{eqnarray*}
\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
V^{(2)++}(z)V^{(2)0}(w) &\sim& -\frac{ \gamma  (\gamma +1)a_{(2)k} (\sqrt{2} A^{++}(w)\,V^{(2)+3}(w)+2 A^{+3}(w)\,V^{(2)++}(w))}{(\gamma -2) k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&+\frac{i (\gamma +1) a_{(2)++}a_{(2)k} ( G^{+-}(w)\,G^{'++}(w)-G^{++}(w)\,G^{'-+}(w))}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&+\frac{i (\gamma +1) a_{(2)++}a_{(2)k} (G^{-+}(w)\,G^{'++}(w)- G^{++}(w)\,G^{'+-}(w))}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&-\frac{(\gamma +1)a_{(2)k} \pa V^{(2)++}(w)}{(\gamma -2) (w-z)}+\frac{2 (\gamma +1)a_{(2)k} V^{(2)++}(w)}{(\gamma -2) (w-z)^2}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
V^{(2)+-}(z)V^{(2)0}(w) &\sim& \frac{ \gamma  (\gamma +1)a_{(2)k} (2 A^{+3}(w)\,V^{(2)+-}(w) -\sqrt{2}A^{+-}(w)\,V^{(2)+3}(w))}{(\gamma -2) k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&+\frac{i (\gamma +1) a_{(2)++}a_{(2)k} ( G^{--}(w)\,G^{'-+}(w)+G^{--}(w)\,G^{'+-}(w))}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&-\frac{i (\gamma +1) a_{(2)++}a_{(2)k} (G^{-+}(w)\,G^{'--}(w)+G^{+-}(w)\,G^{'--}(w))}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&-\frac{(\gamma +1)a_{(2)k} \pa V^{(2)+-}(w)}{(\gamma -2) (w-z)}+\frac{2 (\gamma +1)a_{(2)k} V^{(2)+-}(w)}{(\gamma -2) (w-z)^2}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
V^{(2)+3}(z)V^{(2)0}(w) &\sim& -\frac{\sqrt{2} \gamma  (\gamma +1)a_{(2)k} (A^{+-}(w)\,V^{(2)++}(w)+A^{++}(w)\,V^{(2)+-}(w))}{(\gamma -2) k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&+\frac{i \sqrt{2} (\gamma +1) a_{(2)++}a_{(2)k} (G^{--}(w)\,G^{'++}(w)-G^{++}(w)\,G^{'--}(w))}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&+\frac{(\gamma +1)a_{(2)k} \pa V^{(2)+3}(w)}{(\gamma -2) (w-z)}+\frac{2 (\gamma +1)a_{(2)k} V^{(2)+3}(w)}{(\gamma -2) (w-z)^2}\\
 % \end{eqnarray*}
 % \begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
V^{(2)-+}(z)V^{(2)0}(w) &\sim& \frac{\sqrt{2} (\gamma -1)a_{(2)k} (A^{-3}(w)\,V^{(2)-+}(w)+A^{-+}(w)\,V^{(2)-3}(w))}{k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&+\frac{i (\gamma +1) a_{(2)-+}a_{(2)k} ( G^{-+}(w)\,G^{'++}(w)+G^{+-}(w)\,G^{'++}(w))}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&-\frac{i (\gamma +1) a_{(2)-+}a_{(2)k} (G^{++}(w)\,G^{'+-}(w)+G^{++}(w)\,G^{'-+}(w))}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&-\frac{a_{(2)k} \pa V^{(2)-+}(w)}{w-z}+\frac{2a_{(2)k} V^{(2)-+}(w)}{(w-z)^2}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
V^{(2)--}(z)V^{(2)0}(w) &\sim& \frac{ (\gamma -1)a_{(2)k} (\sqrt{2} A^{--}(w)\,V^{(2)-3}(w)-2A^{-3}(w)\,V^{(2)--}(w))}{k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&+\frac{i (\gamma +1) a_{(2)-+}a_{(2)k} (G^{--}(w)\,G^{'-+}(w)+G^{--}(w)\,G^{'+-}(w))}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&-\frac{i (\gamma +1) a_{(2)-+}a_{(2)k} (G^{+-}(w)\,G^{'--}(w)+G^{-+}(w)\,G^{'--}(w))}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&-\frac{a_{(2)k} \pa V^{(2)--}(w)}{w-z}+\frac{2a_{(2)k} V^{(2)--}(w)}{(w-z)^2}\\
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\end{eqnarray*}
\begin{eqnarray*}
V^{(2)-3}(z)V^{(2)0}(w) &\sim& \frac{\sqrt{2} (\gamma -1)a_{(2)k} (A^{-+}(w)\,V^{(2)--}(w)+A^{--}(w)\,V^{(2)-+}(w))}{k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&+\frac{\sqrt{2} i (\gamma +1) a_{(2)-+}a_{(2)k} (G^{--}(w)\,G^{'++}(w)-G^{++}(w)\,G^{'--}(w))}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
  &&-\frac{a_{(2)k} \pa V^{(2)-3}(w)}{w-z}+\frac{2a_{(2)k} V^{(2)-3}(w)}{(w-z)^2}\\
V^{(2)++}(z)V^{(2)++}(w) &\sim& \frac{128 (\gamma -2) \gamma ^2 a_{(2)++}^2 A^{++}(w)\,\pa A^{++}(w)}{k_{\rm cs} (w-z)}\\
&&\qquad-\frac{128 (\gamma -2) \gamma ^2 a_{(2)++}^2 A^{++}(w)\,A^{++}(w)}{k_{\rm cs} (w-z)^2} \label{VppVpp}\\
V^{(2)-+}(z)V^{(2)-+}(w) &\sim&-\frac{128 (\gamma -1)^2 (\gamma +1) a_{(2)-+}^2 A^{-+}(w)\pa A^{-+}(w)}{k_{\rm cs} (w-z)}\\
&&\qquad \frac{128 (\gamma -1)^2 (\gamma +1) a_{(2)-+}^2 A^{-+}(w)A^{-+}(w)}{k_{\rm cs} (w-z)^2}\ .
\end{eqnarray*}


\section{Asymptotic symmetry containing the $A_\g$}

In this section we give some of the OPEs of the asymptotic symmetry algebra that contains the linear $A_\g$ subalgebra (see
section~3 of the main text).
\begin{eqnarray*}
&& A^{-\pm}(z)\, A^{-\mp}(w)\sim \pm\frac{2  A^{\text{-3}}(w)}{z-w}-\frac{k_{\rm cs}}{(\gamma -1) (w-z)^2}\\
&& A^{+\pm}(z)\, A^{+\mp}(w)\sim \pm\frac{2  A^{\text{+3}}(w)}{z-w}+\frac{k_{\rm cs}}{\gamma (w-z)^2}\\
&& A^{{*3}}(z)\,A^{{*\pm}}(w)\sim \pm\frac{A^{{*\pm}}(w)}{z-w}\\
&&A^{{-3}}(z)\,A^{{-3}}(w)\sim \frac{k_{\rm cs}}{2 (1-\gamma) (w-z)^2}\\
&&A^{{+3}}(z)\,A^{{+3}}(w)\sim \frac{k_{\rm cs}}{2 (\gamma) (w-z)^2}\\
%\end{eqnarray*}
%
%\begin{eqnarray*}
&&A^{+3}(z)\,G^{\pm*}(w)\sim \pm\Bigl(\frac{G^{\pm*}(w)}{2 (z-w)}
-\frac{\sqrt{k_{\rm cs}} \sqrt{ \left(-\left(\gamma ^2-\gamma \right)\right)} f^{\pm*}(w)}{2\gamma  (w-z)^2}\Bigr)\\
&&A^{++}(z)\,G^{-*}(w)\sim \frac{ \sqrt{k_{\rm cs}} \sqrt{ \left(-\left(\gamma ^2-\gamma \right)\right)}
f^{+*}(w)}{\gamma  (w-z)^2}+\frac{G^{+*}(w)}{z-w}\\
&&A^{+-}(z)\,G^{+*}(w)\sim \frac{ \sqrt{k_{\rm cs}} \sqrt{ \left(-\left(\gamma ^2-\gamma \right)\right)}
f^{-*}(w)}{\gamma  (w-z)^2}+\frac{G^{-*}(w)}{z-w}\\
&&A^{-3}(z)\,G^{*\pm}(w)\sim \pm \Bigl(\frac{G^{*\pm}(w)}{2 (z-x)}
+\frac{\sqrt{k_{\rm cs}} \sqrt{ \left(-\left(\gamma ^2-\gamma \right)\right)} f^{*\pm}(w)}{2(\gamma -1) (w-z)^2}\Bigr)\\
&&A^{--}(z)\,G^{*+}(w)\sim \frac{ \sqrt{k_{\rm cs}} \sqrt{ \left(-\left(\gamma ^2-\gamma \right)\right)}
f^{*-}(w)}{(\gamma -1) (w-z)^2}+\frac{G^{*-}(w)}{z-w}\\
&&A^{-+}(z)\,G^{*-}(w)\sim \frac{ \sqrt{k_{\rm cs}} \sqrt{\left(-\left(\gamma ^2-\gamma \right)\right)}
f^{*+}(w)}{(\gamma -1) (w-z)^2}+\frac{G^{*+}(w)}{z-w}%\\
\end{eqnarray*}
\begin{eqnarray*}
&&G^{+-}(z)\,G^{++}(w)\sim \frac{4 \gamma  \pa A^{++}(w)}{w-z}-\frac{8 \gamma  A^{++}(w)}{(w-z)^2}\\
&&G^{-+}(z)\,G^{++}(w)\sim \frac{8 (\gamma -1) A^{-+}(w)}{(w-z)^2}-\frac{4 (\gamma -1) \pa A^{-+}(w)}{w-z}\\
&&G^{--}(z)\,G^{++}(w)\sim \frac{4 \left(-\gamma  \pa A^{+3}(w)+(\gamma -1) \pa A^{-3}(w)+T(w)\right)}{w-z}\\
&&\hspace{50mm}+\frac{8 \left(\gamma  A^{+3}(w)-(\gamma -1) A^{-3}(w)\right)}{(w-z)^2}+\frac{8 k_{\rm cs}}{(w-z)^3}\\
&&G^{-+}(z)\,G^{+-}(w)\sim -\frac{4 \left(-\gamma  \pa A^{+3}(w)-(\gamma -1) \pa A^{-3}(w)+T(w)\right)}{w-z}\\
&&\hspace{50mm}-\frac{8 \left(\gamma  A^{+3}(w)+(\gamma -1) A^{-3}(w)\right)}{(w-z)^2}-\frac{8 k_{\rm cs}}{(w-z)^3}\\
&&G^{--}(z)\,G^{+-}(w)\sim \frac{4 (\gamma -1) \pa A^{--}(w)}{w-z}-\frac{8 (\gamma -1) A^{--}(w)}{(w-z)^2}\\
&&G^{--}(z)\,G^{-+}(w)\sim \frac{8 \gamma  A^{+-}(w)}{(w-z)^2}-\frac{4 \gamma  \pa A^{+-}(w)}{w-z}\ .
\end{eqnarray*}
With respect to the adjusted generators (see eqs.~(3.6) -- (3.10) of the main text), the OPEs with the auxiliary fields then take the form
\begin{eqnarray*}
%&&u(z)\,u(w)\sim\frac{c_u}{(z-w)^2}\\
%&&f^{++}(z)\,f^{--}(w)\sim\frac{4}{(z-w)^2}\\
%&&f^{+-}(z)\,f^{-+}(w)\sim-\frac{4}{(z-w)^2}\\
&&u(z)\,G^{**}(w)\sim \frac{i \sqrt{c_u} f^{**}(w)}{\sqrt{2} (w-z)^2}\\
&&A^{+3}(z)\,f^{\pm*}(w)\sim \pm\frac{f^{\pm*}(w)}{2 (z-w)}\\
%\end{eqnarray*}
%\begin{eqnarray*}
&&A^{++}(z)\,f^{-*}(w)\sim \frac{f^{+*}(w)}{z-w}\\
&&A^{+-}(z)\,f^{+*}(w)\sim \frac{f^{-*}(w)}{z-w}\\
&&A^{-3}(z)\,f^{*\pm}(w)\sim \pm\frac{f^{*\pm}(w)}{2 (z-x)}\\
&&A^{--}(z)\,f^{*+}(w)\sim \frac{f^{*-}(w)}{z-w}\\
&&A^{-+}(z)\,f^{*-}(w)\sim \frac{f^{*+}(w)}{z-w}\\%,.
\end{eqnarray*}
\begin{eqnarray*}
&&f^{++}(z)G^{+-}(w)\sim-\frac{4 \sqrt{-(\gamma -1) \gamma } A^{++}(w)}{\sqrt{k_{\rm cs}} (w-z)}\\
&&f^{++}(z)G^{+-}(w)\sim\frac{4 \sqrt{-(\gamma -1) \gamma } A^{-+}(w)}{\sqrt{k_{\rm cs}} (w-z)}\\
&&f^{++}(z)G^{--}(w)\sim\frac{-4\sqrt{-(\gamma -1) \gamma } \sqrt{c_u} (A^{-3}(w)-A^{+3}(w))-2 i \sqrt{2}
\sqrt{k_{\rm cs}} u(w)}{ \sqrt{k_{\rm cs}} (w-z) \sqrt{c_u}}\\
&&f^{+-}(z)G^{++}(w)\sim\frac{4\sqrt{\g(1-\g)} A^{++}(w)}{\sqrt{k_{\rm cs}} (w-z)}\\
&&f^{+-}(z)G^{-+}(w)\sim-\frac{4\sqrt{c_u} \sqrt{\g(1-\g)} \left(  A^{-3}(w)+ A^{+3}(w)\right)-i2 \sqrt{2}
\sqrt{k_{\rm cs}} u(w)}{\sqrt{k_{\rm cs}} (w-z) \sqrt{c_u}}\\
&&f^{+-}(z)G^{--}(w)\sim-\frac{4\sqrt{\g(1-\g)}  A^{--}(w)}{\sqrt{k_{\rm cs}} (w-z)}\\
&&f^{-+}(z)G^{++}(w)\sim-\frac{4\sqrt{\g(1-\g)}  A^{-+}(w)}{\sqrt{k_{\rm cs}}  (w-z)}\\
&&f^{-+}(z)G^{+-}(w)\sim\frac{4\sqrt{c_u}\sqrt{\g(1-\g)}  \left(  A^{-3}(w)+ A^{+3}(w)\right)+2\sqrt{2} i
\sqrt{k_{\rm cs}} u(w)}{\sqrt{k_{\rm cs}} (w-z) \sqrt{c_u}}\\
&&f^{-+}(z)G^{--}(w)\sim\frac{4\sqrt{\g(1-\g)} A^{+-}(w)}{\sqrt{k_{\rm cs}} (w-z)}\\
&&f^{--}(z)G^{++}(w)\sim\frac{4 \sqrt{c_u}\sqrt{\g(1-\g)}\left( A^{-3}(w)- A^{+3}(w)\right)-2\sqrt{2} i
\sqrt{k_{\rm cs}}  u(w)}{\sqrt{k_{\rm cs}} (w-z) \sqrt{c_u}}\\
%\end{eqnarray*}
%\begin{eqnarray*}
&&f^{--}(z)G^{+-}(w)\sim\frac{4\sqrt{\g(1-\g)} A^{--}(w)}{\sqrt{k_{\rm cs}}  (w-z)}\\
&&f^{--}(z)G^{-+}(w)\sim-\frac{4\sqrt{\g(1-\g)} A^{+-}(w)}{\sqrt{k_{\rm cs}} (w-z)} \ .
\end{eqnarray*}




\end{document}

  \begin{eqnarray}
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\nn &&\hspace{-10mm}V^{(2)++}(z)V^{(2)+-}(w) \\
&\sim& \frac{128 (\gamma -2) (\gamma -1) A^{--}(w)\,\pa A^{-+}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)}+\frac{128 (\gamma -2) (\gamma -1) A^{-+}(w)\,\pa A^{--}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
\nn  &&+\frac{256 (\gamma -2) (\gamma -1) A^{-3}(w)\,\pa A^{-3}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)}+\frac{128 (\gamma -2) \gamma  (2 \gamma -1) A^{+-}(w)\,\pa A^{++}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
\nn  &&+\frac{128 (\gamma -2) (\gamma -1) \gamma  A^{++}(w)\,\pa A^{+-}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)}+\frac{512 (\gamma -2) \gamma  A^{+3}(w)\,T(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
\nn  &&+\frac{256 (\gamma -2) \gamma  (3 \gamma -1) A^{+3}(w)\,\pa A^{+3}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)}+\frac{64 (\gamma -2) V^{(1)0}(w)\,V^{(1)0}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)^2}\\
 %%%%%%%%
\nn  &&+\frac{16 (\gamma -2) (5 \gamma -7) G^{-+}(w)\,G^{+-}(w) a_{(2)++}^2}{9 k_{\rm cs} (w-z)}+\frac{64 (\gamma -2)^2 G^{'--}(w)\,G^{'++}(w) a_{(2)++}^2}{9 k_{\rm cs} (w-z)}\\
 %%%%%%%%
\nn  &&+\frac{512 (\gamma -2) (\gamma -1) \gamma  A^{--}(w)\,A^{-+}(w)\,A^{+3}(w) a_{(2)++}^2}{3 k_{\rm cs}^2 (w-z)}+\frac{512 (\gamma -2) (\gamma -1) \gamma  (A^{-3}(w))^2\,A^{+3}(w) a_{(2)++}^2}{3 k_{\rm cs}^2 (w-z)}\\
 %%%%%%%%
\nn  &&+\frac{512 (\gamma -2) (\gamma -1) \gamma ^2 A^{+-}(w)\,A^{++}(w)\,A^{+3}(w) a_{(2)++}^2}{3 k_{\rm cs}^2 (w-z)}+\frac{512 (\gamma -2) (\gamma -1) \gamma ^2 (A^{+3}(w))^2\,A^{+3}(w) a_{(2)++}^2}{3 k_{\rm cs}^2 (w-z)}\\
  %%%%%%%%%%%%%%%%5
\nn  &&+\frac{256 (\gamma -2) \gamma  A^{+3}(w) a_{(2)++}^2}{(w-z)^3}-\frac{64 (\gamma -2) V^{(1)0}(w)\,\pa V^{(1)0}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)}-\frac{16 (\gamma -3) (\gamma -2) G^{'-+}(w)\,G^{'+-}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)}\\
 %%%%%%%%
\nn  &&-\frac{64 (\gamma -2)^2 G^{--}(w)\,G^{++}(w) a_{(2)++}^2}{9 k_{\rm cs} (w-z)}-\frac{128 (\gamma -2) \gamma  A^{+3}(w)\,V^{(1)0}(w)\,V^{(1)0}(w) a_{(2)++}^2}{3 k_{\rm cs}^2 (w-z)}\\
 %%%%%%%%
\nn  &&-\frac{256 (\gamma -2) (\gamma -1) A^{--}(w)\,A^{-+}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)^2}-\frac{256 (\gamma -2) (\gamma -1) A^{-3}(w)\,A^{-3}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)^2}\\
 %%%%%%%%
 \nn &&-\frac{128 (\gamma -2) \gamma  (3 \gamma -2) A^{+-}(w)\,A^{++}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)^2}-\frac{256 (\gamma -2) \gamma  (3 \gamma -1) A^{+3}(w)\,A^{+3}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)^2}\\
 %%%%%%%%
\nn  &&-\frac{512 (\gamma -2) \gamma  A^{+3}(w)\,V^{(2)0}(w) a_{(2)++}^2}{3 k_{\rm cs} (w-z)a_{(2)k}}-\frac{128 (\gamma -2) a_{(2)++}^2 \big(2a_{(2)k} T(w)-2 V^{(2)0}(w)+3 \gamma a_{(2)k} \pa A^{+3}(w)\big)}{3 (w-z)^2a_{(2)k}}\\
 %%%%%%%%
\nn  &&+\frac{8 a_{(2)++}^2 }{3 (w-z)a_{(2)k}}\big(16a_{(2)k} \pa^2 A^{+3}(w) \gamma ^2+16a_{(2)k} T'(w) \gamma -16 \pa V^{(2)0}(w) \gamma \\
  %%%%%%5
  &&-32a_{(2)k} \pa^2A^{+3}(w) \gamma +3a_{(2)k} V^{(3)+3}(w)-32a_{(2)k} T'(w)+32 \pa V^{(2)0}(w)\big)-\frac{128 k_{\rm cs}(\g-2)a^2_{(2)++}}{(z-w)^4}\label{VppVpm}
  \end{eqnarray}

\begin{eqnarray}
\nn V^{(2)0}(z)V^{(2)0}(w) &\sim& \frac{(\gamma -1) (\gamma +1)a_{(2)k}^2 A^{--}(w)\,\pa A^{-+}(w)}{(\gamma -2) k_{\rm cs} (w-z)}+\frac{(\gamma -1) (\gamma +1)a_{(2)k}^2 A^{-+}(w)\,\pa A^{--}(w)}{(\gamma -2) k_{\rm cs} (w-z)}\\
 %%%%%%%%
\nn  &&+\frac{2 (\gamma -1) (\gamma +1)a_{(2)k}^2 A^{-3}(w)\,\pa A^{-3}(w)}{(\gamma -2) k_{\rm cs} (w-z)}-\frac{\gamma  (\gamma +1)a_{(2)k}^2 A^{+-}(w)\,\pa A^{++}(w)}{(\gamma -2) k_{\rm cs} (w-z)}\\
 %%%%%%%%
\nn  &&-\frac{\gamma  (\gamma +1)a_{(2)k}^2 A^{++}(w)\,\pa A^{+-}(w)}{(\gamma -2) k_{\rm cs} (w-z)}-\frac{2 \gamma  (\gamma +1)a_{(2)k}^2 A^{+3}(w)\,\pa A^{+3}(w)}{(\gamma -2) k_{\rm cs} (w-z)}\\
 %%%%%%%%
\nn  &&-\frac{(\gamma +1)a_{(2)k}^2 V^{(1)0}(w)\,\pa V^{(1)0}(w)}{2 (\gamma -2) k_{\rm cs} (w-z)}+\frac{2 \gamma  (\gamma +1)a_{(2)k}^2 A^{+-}(w)\,A^{++}(w)}{(\gamma -2) k_{\rm cs} (w-z)^2}\\
 %%%%%%%%
\nn  &&+\frac{2 \gamma  (\gamma +1)a_{(2)k}^2 A^{+3}(w)\,A^{+3}(w)}{(\gamma -2) k_{\rm cs} (w-z)^2}+\frac{(\gamma +1)a_{(2)k}^2 V^{(1)0}(w)\,V^{(1)0}(w)}{2 (\gamma -2) k_{\rm cs} (w-z)^2}\\
 %%%%%%%%
\nn  &&-\frac{2 (\gamma -1) (\gamma +1)a_{(2)k}^2 A^{--}(w)\,A^{-+}(w)}{(\gamma -2) k_{\rm cs} (w-z)^2}-\frac{2 (\gamma -1) (\gamma +1)a_{(2)k}^2 A^{-3}(w)\,A^{-3}(w)}{(\gamma -2) k_{\rm cs} (w-z)^2}\\
 %%%%%%%%
\nn  &&+\frac{a_{(2)k} \big(\gamma a_{(2)k} T'(w)+a_{(2)k} T'(w)-2 \gamma  \pa V^{(2)0}(w)+\pa V^{(2)0}(w)\big)}{(\gamma -2) (w-z)}\\
 %%%%%%%%
\nn  &&-\frac{2a_{(2)k} (\gamma a_{(2)k} T(w)+a_{(2)k} T(w)-2 \gamma  V^{(2)0}(w)+V^{(2)0}(w))}{(\gamma -2) (w-z)^2}-\frac{3 (\gamma +1) k_{\rm cs} a_{(2)k}^2}{(\gamma -2) (w-z)^4}\\\label{v2kv2k}
\end{eqnarray}

